Using Sentence Plausibility to Learn the Semantics of Transitive Verbs

The functional approach to compositional distributional semantics considers transitive verbs to be linear maps that transform the distributional vectors representing nouns into a vector representing a sentence. We conduct an initial investigation that uses a matrix consisting of the parameters of a logistic regression classifier trained on a plausibility task as a transitive verb function. We compare our method to a commonly used corpus-based method for constructing a verb matrix and find that the plausibility training may be more effective for disambiguation tasks.

==> images/createfigure.m <==
function createfigure(ymatrix1)
%CREATEFIGURE(YMATRIX1)
%  YMATRIX1:  bar matrix data

%  Auto-generated by MATLAB on 17-Oct-2014 14:10:23

% Create figure
figure1 = figure;
colormap('bone');

% Create axes
axes1 = axes('Parent',figure1,'XTickLabel',{'REL','CS','VO'},...
    'XTick',[1 2 3],...
    'FontSize',20,...
    'CLim',[1 4]);
box(axes1,'on');
hold(axes1,'all');

% Create multiple lines using matrix input to bar
bar1 = bar(ymatrix1,'Parent',axes1);
set(bar1(1),'DisplayName','20');
set(bar1(2),'DisplayName','40');
set(bar1(3),'DisplayName','100');
set(bar1(4),'DisplayName','200');

% Create title
title({'GS2013'},'FontSize',30);

% Create xlabel
xlabel('Regression','FontSize',30);

% Create ylabel
ylabel('Spearman','FontSize',24);

% Create legend
legend(axes1,'show');


